Object-to-Source Mapping under Optimization: What a Control-Flow Trace Can Show, and Where Source-Level Coverage Breaks

Within a validated interval, control-flow trace can reconstruct machine-level execution, but source-level structural coverage additionally requires a validated attribution from generated instructions and branch outcomes to source obligations. This paper defines that boundary and illustrates it with exact compiler output. Optimization can fuse multiple source conditions into one branch, replace a branch with a conditional select or move, and degrade provenance in debug and mapping information. In such cases, trace may be complete for the generated binary while condition-level source evidence remains unresolved. We therefore separate trace completeness, source attribution, and coverage satisfaction; distinguish source-to-object transformations from object-region attribution states; and explain when internal reconvergence makes aggregate branch observations insufficient and ordered per-instance condition-evaluation histories necessary. We compare measuring a less-optimized build, constraining code generation, and adding state-writing instrumentation. Finally, we describe a pre-compilation supplementation mechanism disclosed in WO 2026/162831 A1 that preserves selected source distinctions as trace-observable control flow without writes to application-resident coverage state. An appendix demonstrates the mechanism end-to-end on real silicon for the worked example: the supplemented -O3 build keeps each condition individually trace-observable, per-instance histories and an MC/DC verdict are reconstructed from a captured ETM trace, and code-size and cycle costs are measured. Its use remains subject to build-specific preservation, final-image mapping, trace-validity, and probe-effect verification.

==> anc/reproducibility.md <==
# Reproducibility artifacts: compiler-coverage comparison (Section II)

Supplementary material to the preprint *Object-to-Source Mapping under
Optimization: What a Control-Flow Trace Can Show, and Where Source-Level
Coverage Breaks* (A. Weiss, A. Schulz, Accemic Technologies GmbH, 2026). This file accompanies the Related-Work
comparison of passive control-flow-trace mapping, Clang source-based
coverage, and GCC condition coverage under optimization. Every number in
that comparison comes from the runs documented here.

## 1. Question

Does a source-level MC/DC distinction between the two conditions of

```c
if ((a == 0) && (b == 0))
    act();
```

survive compiler optimization, and under which observation mechanism?
Three questions are kept apart: (1) which conditions exist in the source,
(2) which distinctions survive in the ordinary optimized binary, and
(3) which distinctions a compiler-integrated coverage mechanism preserves
by instrumentation.

## 2. Sources

Common driver for all variants (three test vectors, a masking-MC/DC set
for `c1 = (a==0)`, `c2 = (b==0)`):

```c
int main(void)
{
    f(0, 0);   /* [T,T] -> T */
    f(0, 1);   /* [T,F] -> F */
    f(1, 7);   /* [F,-] -> F */
    return 0;
}
```

with `volatile int sink; __attribute__((noinline)) void act(void) { sink++; }`
and `f` declared `__attribute__((noinline))`:

| Variant | Body of `f(int a, int b)` |
|---|---|
| A — conditions inline | `if ((a == 0) && (b == 0)) act();` |
| B — conditions hoisted into named booleans | `bool c1 = (a == 0); bool c2 = (b == 0); if (c1 && c2) act();` |
| C — bitwise operator | `if ((a == 0) & (b == 0)) act();` |
| D — hand-folded comparison | `if ((a \| b) == 0) act();` |
| E — conditional operator | `if ((a == 0) ? (b == 0) : 0) act();` |
| F — decision hoisted into an initializer | `bool d = (a == 0) && (b == 0); if (d) act();` |

## 3. Stable Compiler Explorer links (object code, three compiler panes each)

Each link preloads the full source of one variant with three compilers:
x86-64 gcc 15.2 `-O3`; x86-64 gcc 15.2 `-O3 --coverage -fcondition-coverage`;
x86-64 clang 22.1.0 `-O3 -fprofile-instr-generate -fcoverage-mapping -fcoverage-mcdc`.

| Variant | Link |
|---|---|
| A | https://godbolt.org/z/ajo4jds3P |
| B | https://godbolt.org/z/cPqdYGsv6 |
| C | https://godbolt.org/z/WefWzGGhn |
| D | https://godbolt.org/z/EK7fWT8zW |
| E | https://godbolt.org/z/YP6svEdjv |
| F | https://godbolt.org/z/PhWT453x6 |

Object-code observations (x86-64 System V register names; the local
Windows x64 builds below show the identical structure with `ecx/edx`):

- gcc 15.2 `-O3`, plain (A and B): `orl %esi, %edi` / `je` — one fused
  condition.
- gcc 15.2 `-O3 --coverage -fcondition-coverage` (A and B): the fusion
  remains (`orl` / `je`), surrounded by `__gcov0.f` / `__gcov8.f`
  counter updates — the instrumentation does not prevent the fusion.
- clang 22.1 `-O3` with source-based MC/DC (A and B): two separate tests
  (`testl %edi` / `je` … `testl %esi` / `je`) with `__profc_f` counter
  increments and `__profbm_f` bitmap writes — the distinction is preserved
  by state-writing instrumentation inserted before the optimizer.

## 4. Runtime coverage outputs (local runs)

Toolchain: gcc (Rev8, Built by MSYS2 project) 15.2.0 with gcov 15.2.0;
clang version 22.1.4 with llvm-profdata / llvm-cov 22.1.4; Windows x64 host.

**GCC** — for each variant and optimization level:

```sh
gcc -O<n> --coverage -fcondition-coverage mcdc_<v>.c -o cov
./cov
gcov -g -b -c cov-mcdc_<v>.gcda
```

| GCC 15.2.0 | Variant A | Variant B |
|---|---|---|
| `-O0` | Condition outcomes covered: 100.00% of 4 | 100.00% of 4 |
| `-O1` | 100.00% of 2 | 100.00% of 2 |
| `-O2` | 100.00% of 2 | 100.00% of 2 |
| `-O3` | 100.00% of 2 | 100.00% of 2 |
| `-Os` | 100.00% of 2 | 100.00% of 2 |

Variants C, D, E, F at `-O3`: 100.00% of 2 each.

**Clang** — for each variant at `-O3`:

```sh
clang -O3 -fprofile-instr-generate -fcoverage-mapping -fcoverage-mcdc mcdc_<v>.c -o cov
LLVM_PROFILE_FILE=cov.profraw ./cov
llvm-profdata merge -sparse cov.profraw -o cov.profdata
llvm-cov show ./cov -instr-profile=cov.profdata --show-branches=count --show-mcdc mcdc_<v>.c
```

Variants A, B and F (identical output apart from source positions):

```text
Number of Conditions: 2
   C1, C2    Result
1 { F,  -  = F }
2 { T,  F  = F }
3 { T,  T  = T }
C1-Pair: covered: (1,3)
C2-Pair: covered: (2,3)
MC/DC Coverage for Decision: 100.00%
```

Variants C, D and E: no MC/DC decision region is reported at all; the
branch regions of the rewritten decision show both outcomes covered by
the three vectors.

## 5. Reading

- Static knowledge that `((a | b) == 0)` is equivalent to
  `((a == 0) && (b == 0))` cannot recover, from the single branch outcome
  of the fused decision, which of the histories `[F,-]` or `[T,F]`
  occurred in a given execution: the distinction is absent from the
  dynamic information of the optimized binary.
- Clang preserves the distinction because it records the mapping before
  optimization and inserts counter/bitmap writes that the optimizer may
  not remove (Clang 22.1.0 documentation, "Source-based Code Coverage",
  section "Impact of llvm optimizations").
- GCC derives condition outcomes from the control-flow graph; the fused
  graph carries one condition, and the report says so (two outcomes
  instead of four).
- Semantically equivalent rewrites without a Boolean operator (C, D, E)
  change the multi-condition decision that either mechanism recognizes;
  the reports reflect the rewritten source or graph and do not mark the
  original two-condition obligation as uncovered.

